Measurement of Ratios of $\nu_{\mu}$ Charged-Current Cross Sections on C, Fe, and Pb to CH at Neutrino Energies 2-20 GeV

We present measurements of $\nu_{\mu}$ charged-current cross section ratios on carbon, iron, and lead relative to a scintillator (CH) using the fine-grained MINERvA detector exposed to the NuMI neutrino beam at Fermilab. The measurements utilize events of energies $2<E_{\nu}<20~GeV$, with $\left< E_{\nu}\right>=8~GeV$, which have a reconstructed $\mu^{-}$ scattering angle less than $17^\circ$ to extract ratios of inclusive total cross sections as a function of neutrino energy $E_{\nu}$ and flux-integrated differential cross sections with respect to the Bjorken scaling variable $x$. These results provide the first high-statistics direct measurements of nuclear effects in neutrino scattering using different targets in the same neutrino beam. Measured cross section ratios exhibit a relative depletion at low $x$ and enhancement at large $x$. Both become more pronounced as the nucleon number of the target nucleus increases. The data are not reproduced by GENIE, a conventional neutrino-nucleus scattering simulation, or by the alternative models for the nuclear dependence of inelastic scattering that are considered.

==> anc/supp-tab3_xsec-ratio-x.csv <==
,x Bin,Data,Sim.,Stat. Error,Sys. Error,(Data-Sim.)/(Total Error)
Carbon,0.0–0.1,1.17,1.01,0.056,0.056,2.01
,0.1–0.3,1.04,1,0.038,0.039,0.76
,0.3–0.7,0.99,1.01,0.039,0.038,-0.25
,0.7–0.9,0.92,0.86,0.087,0.072,0.46
,0.9–1.1,0.96,0.88,0.111,0.066,0.58
,1.1–1.5,1.18,1.06,0.126,0.089,0.79
Iron,0.0–0.1,1.04,1.09,0.028,0.032,-1.02
,0.1–0.3,1.02,0.99,0.02,0.031,0.83
,0.3–0.7,1.02,0.97,0.021,0.032,1.37
,0.7–0.9,1.08,0.93,0.048,0.053,1.91
,0.9–1.1,1.15,0.93,0.064,0.075,2.14
,1.1–1.5,1.45,1.04,0.072,0.086,3.51
Lead,0.0–0.1,0.94,1.06,0.025,0.029,-2.99
,0.1–0.3,1.02,1.03,0.018,0.03,-0.32
,0.3–0.7,1.06,1.01,0.02,0.034,1.09
,0.7–0.9,1.15,1,0.047,0.051,2.06
,0.9–1.1,1.35,1.03,0.067,0.07,3.16
,1.1–1.5,1.76,1.17,0.077,0.103,4.45


==> anc/supp-tab4_xsec-ratio-E.csv <==
,E_nu Bin,Data,Sim.,Stat. Error,Sys. Error,(Data-Sim.)/(Total Error)
Carbon,2–3,0.83,0.99,0.096,0.072,-1.23
,3–4,0.99,1.02,0.056,0.051,-0.41
,4–5,1.21,1.05,0.077,0.063,1.51
,5–6,0.97,1.09,0.096,0.058,-0.95
,6–8,1.25,1.04,0.084,0.07,1.85
,8–10,1.15,1.1,0.093,0.068,0.38
,10–15,1.16,1.01,0.069,0.075,1.36
,15–20,0.99,0.95,0.084,0.076,0.33
Iron,2–3,1.01,1.02,0.051,0.072,-0.17
,3–4,1.07,1.04,0.031,0.041,0.5
,4–5,1.18,1.05,0.041,0.043,2.17
,5–6,1.11,1.07,0.052,0.042,0.54
,6–8,1.06,1.03,0.042,0.038,0.37
,8–10,1.11,1,0.051,0.043,1.57
,10–15,1.11,1.01,0.035,0.043,1.73
,15–20,1.05,1.05,0.046,0.049,0.06
Lead,2–3,1.07,1.09,0.046,0.062,-0.25
,3–4,1.09,1.08,0.029,0.042,0.27
,4–5,1.13,1.1,0.038,0.042,0.37
,5–6,1.11,1.12,0.05,0.039,-0.05
,6–8,1.11,1.09,0.04,0.035,0.38
,8–10,1.12,1.06,0.047,0.039,0.91
,10–15,1.08,1.06,0.032,0.038,0.23
,15–20,1.21,1.07,0.046,0.048,1.92


==> anc/supp-tab5_target-masses.csv <==
,Mass,Protons,Neutrons,Nucleons,Uncertainty
Target,(ton),(x10^30),(x10^30),(x10^30),(%)
C,0.159,0.048,0.048,0.096,1.4
Fe,0.628,0.176,0.203,0.379,0.5
Pb,0.711,0.169,0.258,0.427,1
CH,5.476,1.76,1.534,3.294,0.5


==> anc/supp-tab6_neutrino-flux.csv <==
E_nu Bin (GeV),nu_mu Flux (neutrinos/cm^2/POT)x10^-8
2.0-2.5,0.409
2.5-3.0,0.501
3.0-3.5,0.526
3.5-4.0,0.419
4.0-4.5,0.253
4.5-5.0,0.137
5.0-5.5,0.08
5.5-6.0,0.055
6.0-6.5,0.042
6.5-7.0,0.036
7.0-7.5,0.03
7.5-8.0,0.027
8.0-8.5,0.024
8.5-9.0,0.021
9.0-9.5,0.019
9.5-10.0,0.017
10.0-11.0,0.03
11.0-12.0,0.025
12.0-13.0,0.021
13.0-14.0,0.018
14.0-15.0,0.015
15.0-16.0,0.012
16.0-17.0,0.01
17.0-18.0,0.009
18.0-19.0,0.007
19.0-20.0,0.006


==> anc/supp-tabs10-12_xsec-ratio-correlations-E.csv <==
,E_nu Bin (GeV),2–3,3–4,4–5,5–6,6–8,8–10,10–15,15–20
Carbon,2–3,1,0.272,0.18,0.051,0.107,0.052,0.117,0.046
,3–4,,1,0.281,0.193,0.181,0.156,0.197,0.169
,4–5,,,1,0.149,0.191,0.112,0.202,0.174
,5–6,,,,1,0.09,0.156,0.177,0.153
,6–8,,,,,1,0.104,0.211,0.191
,8–10,,,,,,1,0.193,0.179
,10–15,,,,,,,1,0.28
,15–20,,,,,,,,1
Iron,2–3,1,0.381,0.219,0.239,0.095,0.122,0.105,0.003
,3–4,,1,0.45,0.352,0.284,0.2,0.207,0.12
,4–5,,,1,0.291,0.282,0.217,0.224,0.166
,5–6,,,,1,0.221,0.19,0.235,0.161
,6–8,,,,,1,0.224,0.299,0.298
,8–10,,,,,,1,0.298,0.228
,10–15,,,,,,,1,0.34
,15–20,,,,,,,,1
Lead,2–3,1,0.465,0.275,0.262,0.168,0.139,0.08,0.091
,3–4,,1,0.506,0.376,0.33,0.203,0.197,0.134
,4–5,,,1,0.348,0.338,0.234,0.259,0.194
,5–6,,,,1,0.265,0.214,0.216,0.194
,6–8,,,,,1,0.252,0.317,0.249
,8–10,,,,,,1,0.329,0.273
,10–15,,,,,,,1,0.365
,15–20,,,,,,,,1


==> anc/supp-tabs13-15_xsec-ratio-systematics-x.csv <==
,x bin,subtraction of CH contamination,detector response to muons and hadrons,neutrino interactions,final state interactions,flux and target number,statistics,total
Carbon,0.0–0.1,3.5,1.1,0.9,2.1,2.1,5.6,7.4
,0.1–0.3,2.8,0.6,0.9,1.4,1.8,3.8,5.4
,0.3–0.7,2.3,0.8,1.6,1.8,1.7,3.9,5.5
,0.7–0.9,3,4.8,1.6,3,1.6,8.7,11
,0.9–1.1,3.4,2.5,1.6,3.5,2,11.1,12.6
,1.1–1.5,3.2,5.7,2.2,3,2.5,12.6,14.9
Iron,0.0–0.1,2,0.7,1.1,0.8,2.1,2.8,4.3
,0.1–0.3,1.7,0.7,1,1.2,1.8,2,3.7
,0.3–0.7,1.5,0.5,1.3,1.4,1.8,2.1,3.7
,0.7–0.9,2,2.3,1.3,2.6,1.7,4.8,6.7
,0.9–1.1,2.9,3.8,1.4,2.9,1.8,6.4,8.8
,1.1–1.5,2.8,3.2,1.6,3.6,2,7.2,9.5
Lead,0.0–0.1,2.2,0.7,1,1.1,1.8,2.5,4.1
,0.1–0.3,1.9,0.7,1.1,1.1,1.6,1.8,3.5
,0.3–0.7,1.6,0.7,1.5,1.6,1.6,2,3.8
,0.7–0.9,2.5,1.5,1.5,2.5,1.7,4.7,6.5
,0.9–1.1,2.6,2.5,1.6,2.8,2.1,6.7,8.5
,1.1–1.5,3,3.5,1.9,4.2,1.9,7.7,10.3


==> anc/supp-tabs16-18_xsec-ratio-systematics-E.csv <==
,E_nu Bin (GeV),subtraction of CH contamination,detector response to muons and hadrons,neutrino interactions,final state interactions,flux and target number,statistics,total
Carbon,2–3,3.4,5.2,4.2,2.6,3.1,9.6,12.8
,3–4,3.1,1,2.7,2.2,2.2,5.6,7.7
,4–5,3.4,1.6,2.3,2.3,2.3,7.7,9.5
,5–6,4,3,2.1,1.9,2.9,9.6,11.5
,6–8,3.9,2.4,1.9,1.5,2.6,8.4,10.2
,8–10,4.6,2.3,2.1,1.4,3.1,9.3,11.4
,10–15,5.2,1.2,1.9,2,2.6,6.9,9.5
,15–20,5.9,1.6,1.9,1.7,2.9,8.4,11.1
Iron,2–3,1.7,5.1,3.9,1.8,2.3,5.1,8.9
,3–4,1.5,0.5,2.5,1.8,2,3.1,5.1
,4–5,1.7,0.9,1.9,1.7,2.1,4.1,5.6
,5–6,2,1.2,1.8,1.5,2.3,5.2,6.6
,6–8,2,1.4,1.5,1.1,2.2,4.2,5.6
,8–10,2.2,0.9,1.7,1.1,2.3,5.1,6.4
,10–15,2.2,0.6,2,1,2.2,3.5,5.3
,15–20,2.9,1.5,2.2,1.3,2.5,4.6,6.7
Lead,2–3,1.5,3.8,3.7,2,2.1,4.6,7.8
,3–4,1.4,0.5,2.8,1.9,1.8,2.9,5
,4–5,2,1,2.2,1.8,1.9,3.8,5.6
,5–6,1.9,1,1.9,1.6,2.1,5,6.3
,6–8,1.8,0.7,1.6,1.2,2,4,5.3
,8–10,2,0.6,1.7,1.3,2.1,4.7,6
,10–15,2.3,0.9,1.8,0.8,2,3.2,5
,15–20,2.6,0.8,2.1,0.8,2.2,4.6,6.2


==> anc/supp-tabs19-22_bin-migration-x.csv <==
,x Bin,0.0–0.1,0.1–0.3,0.3–0.7,0.7–0.9,0.9–1.1,1.1–1.5,overflow
Carbon,0.0–0.1,73,23,3,0,0,0,0
,0.1–0.3,12,60,23,2,1,1,2
,0.3–0.7,4,20,47,9,5,6,9
,0.7–0.9,2,11,30,11,9,10,26
,0.9–1.1,2,8,30,12,6,10,31
,1.1–1.5,3,7,21,8,8,14,38
Iron,0.0–0.1,73,23,3,0,0,0,0
,0.1–0.3,12,58,23,2,1,1,2
,0.3–0.7,3,18,47,10,6,6,9
,0.7–0.9,2,7,31,12,9,12,27
,0.9–1.1,2,6,23,12,9,15,34
,1.1–1.5,2,5,16,10,9,14,44
Lead,0.0–0.1,72,24,4,0,0,0,0
,0.1–0.3,12,59,23,2,1,1,1
,0.3–0.7,3,19,47,10,6,6,9
,0.7–0.9,2,8,29,13,10,12,25
,0.9–1.1,2,6,23,12,11,13,33
,1.1–1.5,2,5,16,11,8,14,44
Scintillator,0.0–0.1,75,22,2,0,0,0,0
,0.1–0.3,10,66,21,1,1,1,1
,0.3–0.7,2,15,59,11,5,4,3
,0.7–0.9,2,5,33,21,14,13,12
,0.9–1.1,2,4,19,19,17,19,20
,1.1–1.5,1,4,12,12,14,24,33


==> anc/supp-tabs7-9_xsec-ratio-correlations-x.csv <==
,x Bin,0.0-0.1,0.1–0.3,0.3–0.7,0.7–0.9,0.9–1.1,1.1–1.5
Carbon,0.0–0.1,1,0.329,0.264,0.099,0.14,0.128
,0.1–0.3,,1,0.338,0.152,0.162,0.148
,0.3–0.7,,,1,0.172,0.165,0.172
,0.7–0.9,,,,1,0.046,-0.02
,0.9–1.1,,,,,1,0.123
,1.1–1.5,,,,,,1
Iron,0.0–0.1,1,0.525,0.457,0.247,0.262,0.256
,0.1–0.3,,1,0.534,0.243,0.341,0.29
,0.3–0.7,,,1,0.393,0.377,0.372
,0.7–0.9,,,,1,0.128,0.204
,0.9–1.1,,,,,1,0.359
,1.1–1.5,,,,,,1
Lead,0.0–0.1,1,0.592,0.486,0.332,0.271,0.257
,0.1–0.3,,1,0.608,0.415,0.345,0.309
,0.3–0.7,,,1,0.445,0.393,0.389
,0.7–0.9,,,,1,0.262,0.289
,0.9–1.1,,,,,1,0.325
,1.1–1.5,,,,,,1

